Farey Structure in Modulo Krinkle Tilings: Mediant Splicing and Generation of Prototiles from a Single Edge

The Modulo Krinkle tilings of Imura (arXiv:2506.07638) form a family of non-periodic, spiral monohedral tilings parametrized by a reduced fraction $m/k$ and an integer $t\ge 2$. We show that the Farey sum (mediant) $(m_1+m_2)/(k_1+k_2)$ of two Farey-adjacent parameters is realized by an exact geometric operation on prototiles: the lower boundary path of the $(m_1+m_2,k_1+k_2)$-prototile is obtained by concatenating the parents' lower paths after an edge-length-preserving progressive rotation (fan-twist) of their edges. Conversely, every prototile admits exactly one fan-twist splice decomposition -- no non-adjacent parameters ever splice -- the cut position being $k_1=m^{-1}\bmod k$, and the recursion descends the Stern-Brocot tree to a single unit edge. The combinatorial core of the operation is the classical standard factorization of Christoffel words; the contribution here is its exact edge-isometric realization on circular direction systems and the resulting structure theory for the Modulo Krinkle family, including the recently introduced variants: we prove a separation theorem stating that every variant prototile is the common recursively-generated core plus finitely many direction-invariant decoration edges. As a corollary of Imura's spiral-arm count formula, the two Farey parents are visible in the offset-free tiling itself: the numbers of counterclockwise and clockwise spiral arms are $tk_1$ and $tk_2$.

==> anc/verify-beta.mjs <==
// verify-beta.mjs
// Remark 4.3 (β-generalization) + Open problem (convention rigidity) の検証
//
// (1) 一般アフィン規約 n = α·k + β·m でのスプライス回転の整数恒等式:
//     残差 k·n1 − k1·n = −β, k·n2 − k2·n = +β
//     第1ブロック: k1(s_j·n1 − s1_j·n) = j·n1 − β·s1_j
//     第2ブロック: k2(s_{k1+i}·n2 − s2_i·n) = (k2−i)·n2 + β·s2_i
//     終端辺: 回転 = −β/(n·n1) turn
//     → fan-twistが辺番号の一次式 ⟺ β=0
// (2) 規約の剛性スキャン: (m,k)ごとに n を全数走査し、wedge構成（3種の閉包規則:
//     S=スパイラル連続配置 / P=n/2ウェッジ+基底辺中点の点対称 / R(g)=n/gウェッジ+g回転）
//     で平面充填するnの集合が Imura値 {tk} ∪ {2(tk−m)} と一致するか照合
//
// 実行: node verify-beta.mjs   （数分かかる）

const gcd=(a,b)=>{a=Math.abs(a);b=Math.abs(b);while(b)[a,b]=[b,a%b];return a;};
const mod=(a,k)=>((a%k)+k)%k;
const add=(a,b)=>[a[0]+b[0],a[1]+b[1]];
const rot=(p,th)=>{const c=Math.cos(th),s=Math.sin(th);return [p[0]*c-p[1]*s,p[0]*s+p[1]*c];};

// ---------- (1) β恒等式 ----------
function checkIdentities(){
  const convs=[[3,0],[6,-2],[4,1],[5,-1],[7,3],[10,-4]]; // (α,β)。Imura規約はβ=0とβ=−2
  let cnt=0,fail=0;
  for(let k1=1;k1<=12;k1++)for(let m1=0;m1<=k1;m1++){
    if(gcd(m1,k1)!==1)continue;
    for(let k2=1;k2<=12;k2++)for(let m2=0;m2<=k2;m2++){
      if(gcd(m2,k2)!==1)continue;
      if(m2*k1-m1*k2!==1)continue; // Farey隣接 (種込み)
      const m=m1+m2,k=k1+k2;
      for(const [al,be] of convs){
        const nOf=(kk,mm)=>al*kk+be*mm;
        const n1=nOf(k1,m1),n2=nOf(k2,m2),n=nOf(k,m);
        if(n1<=0||n2<=0||n<=0)continue;
        if(n1+n2!==n)fail++;
        if(k*n1-k1*n!==-be||k*n2-k2*n!==be)fail++;
        for(let j=0;j<k1;j++){
          const s1=mod(j*m1,k1),sj=mod(j*m,k);
          if(k1*(sj*n1-s1*n)!==j*n1-be*s1)fail++;
          cnt++;
        }
        for(let i=0;i<k2;i++){
          const s2=mod(i*m2,k2),sc=mod((k1+i)*m,k);
          if(k2*(sc*n2-s2*n)!==(k2-i)*n2+be*s2)fail++;
          cnt++;
        }
      }
    }
  }
  console.log(`(1) β恒等式: ${convs.length}規約 × Farey隣接ペア(k1,k2≤12, 種込み), 辺${cnt}ケース, 失敗${fail} → ${fail===0?'all pass':'FAIL'}`);
  return fail===0;
}

// ---------- 幾何: プロトタイル・wedge構成（index.htmlの実装を一般nに移植） ----------
function build(m,k,n){
  const v=i=>{i=mod(i,n);return [Math.cos(2*Math.PI*i/n),Math.sin(2*Math.PI*i/n)];};
  const s=[];for(let j=0;j<k;j++)s.push((j*m)%k);
  const ell=s.concat([k]);
  const u=ell.slice();[u[0],u[k]]=[u[k],u[0]];
  const L=[[0,0]];for(let j=0;j<=k;j++)L.push(add(L[j],v(ell[j])));
  const U=[[0,0]];for(let j=0;j<=k;j++)U.push(add(U[j],v(u[j])));
  const polygon=L.concat(U.slice(1,k+1).reverse());
  let d0=[0,0];for(let j=0;j<k;j++)d0=add(d0,v(ell[j]));
  const d1=[v(k)[0]-v(0)[0],v(k)[1]-v(0)[1]];
  return {v,s,polygon,d0,d1};
}
function segInt(a,b,c,d){
  const cr=(p,q,r)=>(q[0]-p[0])*(r[1]-p[1])-(q[1]-p[1])*(r[0]-p[0]);
  const d1=cr(c,d,a),d2=cr(c,d,b),d3=cr(a,b,c),d4=cr(a,b,d);
  return ((d1>1e-12&&d2<-1e-12)||(d1<-1e-12&&d2>1e-12))&&((d3>1e-12&&d4<-1e-12)||(d3<-1e-12&&d4>1e-12));
}
function isSimple(poly){
  const N=poly.length;
  for(let i=0;i<N;i++)for(let j=i+2;j<N;j++){
    if(i===0&&j===N-1)continue;
    if(segInt(poly[i],poly[(i+1)%N],poly[j],poly[(j+1)%N]))return false;
  }
  return true;
}
const ROWS=10;
function sectorTiles(m,k,n,w){
  const {v,s,polygon,d0,d1}=build(m,k,n);
  const wedge0=[];
  for(let r=0;r<=ROWS;r++)for(let c=0;c<=r;c++)wedge0.push([r*d0[0]+c*d1[0],r*d0[1]+c*d1[1]]);
  const front=s.slice();
  const tiles=[];const wedgeReach=[];
  for(let i=0;i<w;i++){
    const th=2*Math.PI*i/n;
    const js=front.indexOf(i);
    if(js<0)throw new Error('front miss');
    let T=[0,0];for(let j=0;j<js;j++)T=add(T,v(front[j]));
    let reach=0;
    for(const pos of wedge0){
      const poly=polygon.map(pt=>add(rot(add(pt,pos),th),T));
      tiles.push(poly);
      for(const p of poly)reach=Math.max(reach,Math.hypot(p[0],p[1]));
    }
    wedgeReach.push(reach);
    front[js]=i+k;
  }
  return {tiles,minReach:Math.min(...wedgeReach),v};
}
function ruleP(m,k,n){
  if(n%2!==0)return null;
  const {tiles,minReach,v}=sectorTiles(m,k,n,n/2);
  const mid=[v(0)[0]/2,v(0)[1]/2];
  return {tiles:tiles.concat(tiles.map(poly=>poly.map(p=>[2*mid[0]-p[0],2*mid[1]-p[1]]))),minReach};
}
function ruleR(m,k,n,g){
  if(n%g!==0)return null;
  const {tiles,minReach}=sectorTiles(m,k,n,n/g);
  let all=[];
  for(let j=0;j<g;j++){
    const th=2*Math.PI*j*(n/g)/n;
    all=all.concat(tiles.map(poly=>poly.map(p=>rot(p,th))));
  }
  return {tiles:all,minReach};
}

// ---------- 充填検査: 辺ペア厳密照合 + ランダム点サンプリング ----------
function mulberry32(a){return function(){a|=0;a=a+0x6D2B79F5|0;let t=Math.imul(a^a>>>15,1|a);t=t+Math.imul(t^t>>>7,61|t)^t;return ((t^t>>>14)>>>0)/4294967296;};}
function pointInPoly(p,poly){
  let inside=false;
  for(let i=0,j=poly.length-1;i<poly.length;j=i++){
    const xi=poly[i][0],yi=poly[i][1],xj=poly[j][0],yj=poly[j][1];
    if((yi>p[1])!==(yj>p[1])&&p[0]<(xj-xi)*(p[1]-yi)/(yj-yi)+xi)inside=!inside;
  }
  return inside;
}
function distSeg(p,a,b){
  const vx=b[0]-a[0],vy=b[1]-a[1],wx=p[0]-a[0],wy=p[1]-a[1];
  const t=Math.max(0,Math.min(1,(vx*wx+vy*wy)/(vx*vx+vy*vy)));
  return Math.hypot(wx-t*vx,wy-t*vy);
}
function checkTiling(tiles,rho){
  const q=x=>Math.round(x*1e6);
  const em=new Map();
  for(const poly of tiles){
    for(let i=0;i<poly.length;i++){
      const a=poly[i],b=poly[(i+1)%poly.length];
      const ka=q(a[0])+','+q(a[1]),kb=q(b[0])+','+q(b[1]);
      if(ka===kb)continue;
      const ek=ka<kb?ka+'|'+kb:kb+'|'+ka;
      em.set(ek,(em.get(ek)||0)+1);
    }
  }
  let edgeBad=0;
  for(const [ek,c] of em){
    const [p1,p2]=ek.split('|').map(s=>s.split(',').map(Number).map(x=>x/1e6));
    if(Math.hypot(...p1)<rho&&Math.hypot(...p2)<rho&&c!==2)edgeBad++;
    if(c>2)edgeBad++;
  }
  const rng=mulberry32(12345);
  const boxes=tiles.map(poly=>{
    let x0=1/0,y0=1/0,x1=-1/0,y1=-1/0;
    for(const p of poly){x0=Math.min(x0,p[0]);y0=Math.min(y0,p[1]);x1=Math.max(x1,p[0]);y1=Math.max(y1,p[1]);}
    return [x0,y0,x1,y1];
  });
  let gaps=0,overlaps=0,tested=0;
  for(let it=0;it<1500&&tested<800;it++){
    const a=rng()*2*Math.PI,r=rho*Math.sqrt(rng());
    const p=[r*Math.cos(a),r*Math.sin(a)];
    let cnt=0,near=false;
    for(let ti=0;ti<tiles.length;ti++){
      const b=boxes[ti];
      if(p[0]<b[0]-1e-4||p[0]>b[2]+1e-4||p[1]<b[1]-1e-4||p[1]>b[3]+1e-4)continue;
      const poly=tiles[ti];
      for(let i=0;i<poly.length&&!near;i++)
        if(distSeg(p,poly[i],poly[(i+1)%poly.length])<1e-6)near=true;
      if(near)break;
      if(pointInPoly(p,poly))cnt++;
    }
    if(near)continue;
    tested++;
    if(cnt===0)gaps++;else if(cnt>1)overlaps++;
  }
  return edgeBad===0&&gaps===0&&overlaps===0;
}

// ---------- (2) 規約剛性スキャン ----------
function conventionScan(){
  const NMAX=40;
  const pairs=[[1,2],[1,3],[2,3],[1,4],[1,5],[2,5],[3,5],[4,5],[3,4]];
  let configs=0,tiledCnt=0,mismatch=0;
  for(const [m,k] of pairs){
    const im=new Set();
    for(let t=2;t*k<=NMAX;t++)im.add(t*k);
    for(let t=2;2*(t*k-m)<=NMAX;t++)im.add(2*(t*k-m));
    const tiledN=[];
    for(let n=k+2;n<=NMAX;n++){
      configs++;
      const {polygon}=build(m,k,n);
      let tiled=false;
      if(isSimple(polygon)){
        const rules=[()=>sectorTiles(m,k,n,n)];
        if(n%2===0)rules.push(()=>ruleP(m,k,n));
        for(let g=2;g<n;g++)if(n%g===0)rules.push(()=>ruleR(m,k,n,g));
        for(const f of rules){
          try{
            const r=f();if(!r)continue;
            if(checkTiling(r.tiles,0.45*r.minReach)){tiled=true;break;}
          }catch(e){}
        }
      }
      if(tiled){tiledCnt++;tiledN.push(n);}
      if(tiled!==im.has(n))mismatch++;
    }
    console.log(`(2) (${m},${k}): 充填したn = {${tiledN.join(',')}} ${mismatch===0?'= Imura値と一致':'★不一致あり'}`);
  }
  console.log(`(2) 規約剛性スキャン: ${pairs.length}ペア × n≤${NMAX} = ${configs}構成, 充填${tiledCnt}件, Imura値{tk}∪{2(tk−m)}との不一致${mismatch} → ${mismatch===0?'all match':'MISMATCH'}`);
  return mismatch===0;
}

const ok1=checkIdentities();
const ok2=conventionScan();
console.log(ok1&&ok2?'ALL PASS':'FAILURE');


==> anc/verify-mediant-variants.mjs <==
// Bridges 2026論文 Table 1 の変種 m/p/q（各2パート）+ original について、
// メディアント・スプライスが成り立つかを検証する。
//
// 観察: 全変種のℓ/u列は「コア C = (s_1..s_{k-1})（と先頭のC_0=0）」と
// 「装飾トークン Z(=方向0) / K(=方向k)」の並べ替えで書ける。
//   Z の角度 = 0、K の角度 = 2π/t はどのタイリング(親1/親2/子)でも同一（不変量）。
// 主張: 子の変種パスの各辺は
//   - コア位置 j < k1: 親1のコア辺 j を +j·2π/(k1·n) 回転したもの
//   - コア位置 j = k1+i: 親2のコア辺 i を +2π/n − i·2π/(k2·n) 回転したもの
//   - Z/K: 親と同一方向（回転なし）
// に厳密一致する（オリジナルの定理1の一般化）。

function gcd(a, b) { while (b) [a, b] = [b, a % b]; return a; }
const TAU = 2 * Math.PI;

// トークン: {t:'C', j} = コア位置j（値 s_j = j*m mod k） / {t:'Z'} / {t:'K'}
function C(from, to) { const a = []; for (let j = from; j <= to; j++) a.push({ t: "C", j }); return a; }
const Z = { t: "Z" }, K = { t: "K" };

// Table 1 のテンプレート（kに依存: C(0,k-1)等）
function templates(k) {
  return {
    "original": { ell: [...C(0, k - 1), K], u: [K, ...C(1, k - 1), Z] },
    "m/part1":  { ell: [...C(0, k - 1)],    u: [...C(1, k - 1), Z] },
    "m/part2":  { ell: [...C(1, k - 1), K], u: [K, ...C(1, k - 1)] },
    "p/part1":  { ell: [...C(0, k - 1), K], u: [K, Z, ...C(1, k - 1)] },
    "p/part2":  { ell: [...C(0, k - 1), K], u: [...C(1, k - 1), K, Z] },
    "q/part1":  { ell: [...C(1, k - 1), Z, K], u: [K, ...C(1, k - 1), Z] },
    "q/part2":  { ell: [Z, K, ...C(1, k - 1)], u: [K, ...C(1, k - 1), Z] },
  };
}

// 直接構成: (m,k,t)のタイリング系でのトークンの辺角度
function directAngle(tok, m, k, t) {
  if (tok.t === "Z") return 0;
  if (tok.t === "K") return TAU / t;
  return TAU * ((tok.j * m) % k) / (t * k);
}
// スプライス構成: 親2つの辺を捻って対応させた角度
function splicedAngle(tok, m1, k1, m2, k2, t) {
  const n = t * (k1 + k2);
  if (tok.t === "Z") return 0;
  if (tok.t === "K") return TAU / t;
  const j = tok.j;
  if (j < k1) return TAU * ((j * m1) % k1) / (t * k1) + j * TAU / (k1 * n);
  const i = j - k1;
  return TAU * ((i * m2) % k2) / (t * k2) + TAU / n - i * TAU / (k2 * n);
}

// 検証本体
const t = 2;
let pass = 0, fail = 0, closureFail = 0;
const pairs = [];
for (let k1 = 2; k1 <= 12; k1++) for (let m1 = 1; m1 < k1; m1++) {
  if (gcd(m1, k1) !== 1) continue;
  for (let k2 = 2; k2 <= 12; k2++) for (let m2 = 1; m2 < k2; m2++) {
    if (gcd(m2, k2) !== 1) continue;
    if (m2 * k1 - m1 * k2 === 1) pairs.push([m1, k1, m2, k2]);
  }
}
console.log(`Farey隣接ペア数 (2<=k<=12): ${pairs.length}`);

for (const [m1, k1, m2, k2] of pairs) {
  const m = m1 + m2, k = k1 + k2;
  const tpl = templates(k);
  for (const [name, { ell, u }] of Object.entries(tpl)) {
    let ok = true;
    for (const path of [ell, u]) {
      for (const tok of path) {
        if (Math.abs(directAngle(tok, m, k, t) - splicedAngle(tok, m1, k1, m2, k2, t)) > 1e-9) ok = false;
      }
      // 閉性: ℓパスとuパスの終点一致（プロトタイルが閉じる）
    }
    const end = path => path.reduce((p, tok) => {
      const a = directAngle(tok, m, k, t);
      return [p[0] + Math.cos(a), p[1] + Math.sin(a)];
    }, [0, 0]);
    const [ex, ey] = end(ell), [ux, uy] = end(u);
    if (Math.abs(ex - ux) > 1e-9 || Math.abs(ey - uy) > 1e-9) { closureFail++; ok = false; }
    if (ok) pass++;
    else { fail++; console.log(`FAIL ${name} (${m1},${k1})+(${m2},${k2})->(${m},${k})`); }
  }
}
console.log(`変種×ペアの検証: pass=${pass} fail=${fail} (閉性fail=${closureFail})`);

// 非隣接ペアでは装飾以外のコアが不一致になることの対照確認
let nonPairs = 0, nonFail = 0;
for (let k1 = 2; k1 <= 8; k1++) for (let m1 = 1; m1 < k1; m1++) {
  if (gcd(m1, k1) !== 1) continue;
  for (let k2 = 2; k2 <= 8; k2++) for (let m2 = 1; m2 < k2; m2++) {
    if (gcd(m2, k2) !== 1) continue;
    const det = m2 * k1 - m1 * k2;
    if (Math.abs(det) === 1 || det === 0 || gcd(m1 + m2, k1 + k2) !== 1) continue;
    nonPairs++;
    const m = m1 + m2, k = k1 + k2;
    let ok = true;
    for (const tok of C(0, k - 1)) {
      if (Math.abs(directAngle(tok, m, k, t) - splicedAngle(tok, m1, k1, m2, k2, t)) > 1e-9) ok = false;
    }
    if (!ok) nonFail++;
  }
}
console.log(`非隣接ペア(コア検証): ${nonPairs} 中、不成立 ${nonFail}`);

// ---- エキゾチックテンプレート（論文 Remark 6.2）: t=3, 同じ68ペアで検証 ----
// 装飾アルファベットは系不変角 2πc/t の t文字。t=3 では第3文字 W(方向2k, 角度4π/3)が使え、
// さらに Z+K+W のベクトル和 = 0 なので、閉性は多重集合一致より弱い「ベクトル和一致」で足りる。
//  exotic1: W を使う多重集合一致テンプレート ℓ=[C0..C_{k-1},K,W] u=[K,W,C1..C_{k-1},Z]
//  exotic2: 和ゼロ装飾（片側だけに Z,K,W を追加） ℓ=[C0..C_{k-1},K,Z,K,W] u=[K,C1..C_{k-1},Z]
{
  const t3 = 3;
  const W = { t: "W" };
  const dAngle = (tok, m, k) =>
    tok.t === "Z" ? 0 : tok.t === "K" ? TAU / t3 : tok.t === "W" ? 2 * TAU / t3
      : TAU * ((tok.j * m) % k) / (t3 * k);
  const sAngle = (tok, m1, k1, m2, k2) => {
    if (tok.t !== "C") return dAngle(tok, 0, 1); // 装飾は系不変（回転なし）
    const n = t3 * (k1 + k2), j = tok.j;
    if (j < k1) return TAU * ((j * m1) % k1) / (t3 * k1) + j * TAU / (k1 * n);
    const i = j - k1;
    return TAU * ((i * m2) % k2) / (t3 * k2) + TAU / n - i * TAU / (k2 * n);
  };
  const exoticTemplates = k => ({
    "exotic1(W)":     { ell: [...C(0, k - 1), K, W], u: [K, W, ...C(1, k - 1), Z] },
    "exotic2(和ゼロ)": { ell: [...C(0, k - 1), K, Z, K, W], u: [K, ...C(1, k - 1), Z] },
  });
  let exPass = 0, exFail = 0, exClosureFail = 0;
  for (const [m1, k1, m2, k2] of pairs) {
    const m = m1 + m2, k = k1 + k2;
    for (const [name, { ell, u }] of Object.entries(exoticTemplates(k))) {
      let ok = true;
      for (const tok of [...ell, ...u]) {
        if (Math.abs(dAngle(tok, m, k) - sAngle(tok, m1, k1, m2, k2)) > 1e-9) ok = false;
      }
      const end = path => path.reduce((p, tok) => {
        const a = dAngle(tok, m, k);
        return [p[0] + Math.cos(a), p[1] + Math.sin(a)];
      }, [0, 0]);
      const [ex, ey] = end(ell), [ux, uy] = end(u);
      if (Math.abs(ex - ux) > 1e-9 || Math.abs(ey - uy) > 1e-9) { exClosureFail++; ok = false; }
      if (ok) exPass++;
      else { exFail++; console.log(`EXOTIC FAIL ${name} (${m1},${k1})+(${m2},${k2})->(${m},${k})`); }
    }
  }
  console.log(`エキゾチック2テンプレート×${pairs.length}ペア (t=3): pass=${exPass} fail=${exFail} (閉性fail=${exClosureFail})`);
}

// ---- 閉性⇒充填不成立の具体反例（論文 Remark 6.2）----
// テンプレート ℓ=[C1..C_{k-1},Z,K], u=[K,Z,C1..C_{k-1}] は多重集合一致（→閉じる）だが:
//   (a) 符号付き面積 = sin(2π/t)（(m,k)非依存の定数。コア×装飾交差項が s_j↔k−s_j 対称で相殺）
//   (b) t=2 では面積0に退化、t>=3, k>=3 では境界が単純多角形にならない
//       （k=2 のみ例外: u=reverse(ℓ) の中心対称六角形 = タイルとして成立）
// 対照: original テンプレートの面積 = sin(2π/t) + 2Σ_{j=1}^{k-1} sin(2πj/n)
{
  const angleOf = (tok, m, k, t) =>
    tok.t === "Z" ? 0 : tok.t === "K" ? TAU / t : TAU * ((tok.j * m) % k) / (t * k);
  const pathPts = (tokens, m, k, t) => {
    const pts = [[0, 0]];
    for (const tok of tokens) {
      const a = angleOf(tok, m, k, t), p = pts[pts.length - 1];
      pts.push([p[0] + Math.cos(a), p[1] + Math.sin(a)]);
    }
    return pts;
  };
  // 境界多角形 = ℓパス + uパス逆順（始点・終点の重複を除く）
  const boundary = (ell, u, m, k, t) => {
    const L = pathPts(ell, m, k, t), U = pathPts(u, m, k, t);
    return L.concat(U.slice(1, -1).reverse());
  };
  const shoelace = P => {
    let a = 0;
    for (let i = 0; i < P.length; i++) {
      const [x1, y1] = P[i], [x2, y2] = P[(i + 1) % P.length];
      a += x1 * y2 - x2 * y1;
    }
    return a / 2;
  };
  // 単純性: 非隣接辺同士の交差判定（共有端点は除外）
  const cross = (o, a, b) => (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0]);
  const properIntersect = (p1, p2, p3, p4) => {
    const d1 = cross(p3, p4, p1), d2 = cross(p3, p4, p2);
    const d3 = cross(p1, p2, p3), d4 = cross(p1, p2, p4);
    return ((d1 > 1e-12 && d2 < -1e-12) || (d1 < -1e-12 && d2 > 1e-12)) &&
           ((d3 > 1e-12 && d4 < -1e-12) || (d3 < -1e-12 && d4 > 1e-12));
  };
  const isSimple = P => {
    const n = P.length;
    for (let i = 0; i < n; i++) for (let j = i + 2; j < n; j++) {
      if (i === 0 && j === n - 1) continue; // 隣接（ループの継ぎ目）
      if (properIntersect(P[i], P[(i + 1) % n], P[j], P[(j + 1) % n])) return false;
    }
    return true;
  };
  const counterTpl = k => ({ ell: [...C(1, k - 1), Z, K], u: [K, Z, ...C(1, k - 1)] });
  let areaPass = 0, areaFail = 0, origPass = 0, origFail = 0, simplePass = 0, simpleFail = 0;
  for (const t of [2, 3, 4, 5]) {
    for (let k = 2; k <= 40; k++) for (let m = 1; m < k; m++) {
      if (gcd(m, k) !== 1) continue;
      const n = t * k;
      const { ell, u } = counterTpl(k);
      // (a) 反例テンプレートの面積 = sin(2π/t)
      const P = boundary(ell, u, m, k, t);
      if (Math.abs(shoelace(P) - Math.sin(TAU / t)) < 1e-9) areaPass++;
      else { areaFail++; console.log(`AREA FAIL (${m},${k}) t=${t}: ${shoelace(P)}`); }
      // 対照: original の面積閉形式
      const { ell: oe, u: ou } = templates(k)["original"];
      let expect = Math.sin(TAU / t);
      for (let j = 1; j < k; j++) expect += 2 * Math.sin(TAU * j / n);
      const PO = boundary(oe, ou, m, k, t);
      if (Math.abs(shoelace(PO) - expect) < 1e-9) origPass++;
      else { origFail++; console.log(`ORIG-AREA FAIL (${m},${k}) t=${t}`); }
      // (b) 単純性: t>=3 で k=2 のみ単純、k>=3 は非単純
      if (t >= 3) {
        const expectSimple = k === 2;
        if (isSimple(P) === expectSimple) simplePass++;
        else { simpleFail++; console.log(`SIMPLE FAIL (${m},${k}) t=${t}: simple=${isSimple(P)}`); }
      }
    }
  }
  console.log(`反例テンプレート面積=sin(2π/t) (k<=40, t=2..5): pass=${areaPass} fail=${areaFail}`);
  console.log(`original面積閉形式 (同範囲): pass=${origPass} fail=${origFail}`);
  console.log(`単純性 (t=3..5: k=2のみ単純): pass=${simplePass} fail=${simpleFail}`);
}

// 具体例の表示: (1,3)+(2,5)->(3,8), variant q/part1
{
  const [m1, k1, m2, k2] = [1, 3, 2, 5], m = 3, k = 8;
  const { ell } = templates(k)["q/part1"];
  const show = ell.map(tok => tok.t === "C" ? `C${tok.j}=${(tok.j * m) % k}` : tok.t).join(", ");
  console.log(`\n例: (3,8) variant q/part1 の ℓ = [${show}]`);
  console.log(`  コアC1..C7のうち C1,C2 が親1(1,3)由来、C3..C7 が親2(2,5)由来。Z,K は不変装飾辺`);
}

